Inference in Functional Linear Quantile Regression

In this paper, we study statistical inference in functional quantile regression for scalar response and a functional covariate. Specifically, we consider a functional linear quantile regression model where the effect of the covariate on the quantile of the response is modeled through the inner product between the functional covariate and an unknown smooth regression parameter function that varies with the level of quantile. The objective is to test that the regression parameter is constant across several quantile levels of interest. The parameter function is estimated by combining ideas from functional principal component analysis and quantile regression. An adjusted Wald testing procedure is proposed for this hypothesis of interest, and its chi-square asymptotic null distribution is derived. The testing procedure is investigated numerically in simulations involving sparse and noisy functional covariates and in a capital bike share data application. The proposed approach is easy to implement and the {\tt R} code is published online at \url{https://github.com/xylimeng/fQR-testing}.

==> plots/color.py <==
#!/usr/bin/env python
"""
See pcolor_demo2 for a much faster way of generating pcolor plots
"""
from __future__ import division
from matplotlib import cm
import matplotlib.pyplot as plt
import numpy as np

def func3(x,y):
    return (1- x/2 + x**5 + y**3)*np.exp(-x**2-y**2)


# make these smaller to increase the resolution
dx, dy = 0.01, 0.01

x = np.arange(-3.0, 3.0, dx)
y = np.arange(-3.0, 3.0, dy)
X,Y = np.meshgrid(x, y)

Z = func3(X, Y)


ax = plt.subplot(111)
im = plt.imshow(Z, cmap=cm.jet)
im.set_interpolation('bilinear')
plt.colorbar()

plt.savefig("color.pdf")



==> plots/pie.py <==
"""
Make a pie chart - see
http://matplotlib.sf.net/matplotlib.pylab.html#-pie for the docstring.

This example shows a basic pie chart with labels optional features,
like autolabeling the percentage, offsetting a slice with "explode"
and adding a shadow.

Requires matplotlib0-0.70 or later

"""
import matplotlib.pyplot as plt

# make a square figure and axes
plt.figure(1, figsize=(4,4))
plt.figure(1)
ax = plt.axes([0.1, 0.1, 0.8, 0.8])

labels = ['Vanilla', 'Chocolate', 'Strawberry', 'Raspberry']
fracs = [30, 40, 20, 10]

plt.pie(fracs, labels=labels, labeldistance=0.7)
#plt.title('Most Popular Ice Cream Flavor' )

plt.savefig("pie.pdf")



==> plots/sine.py <==
"""
Plot of sine.

"""
import numpy as np
import matplotlib.pyplot as plt

xx = np.linspace(0., 2*np.pi, 100)

# make a square figure and axes
plt.figure(1, figsize=(8,6))

# x-axis
plt.plot([0,2*np.pi], [0, 0],color='black')

# Sine plots
plt.plot(xx, np.sin(xx), label='$\sin(x)$', color='blue')
plt.plot(xx, np.exp(-xx/3.)*np.sin(xx), label='$e^{-x/3}\sin(x)$', color='green')
plt.xlabel('$x$')
plt.ylabel('$y$')
plt.axis(xmax=2*np.pi)
plt.legend()

plt.savefig("sine.pdf")



==> plots/threed.py <==
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import matplotlib.pyplot as plt
import numpy as np

fig = plt.figure()
ax = Axes3D(fig)
X = np.arange(-5, 5, 0.25)
Y = np.arange(-5, 5, 0.25)
X, Y = np.meshgrid(X, Y)
R = np.sqrt(X**2 + Y**2)
Z = np.sin(R)
ax.plot_surface(X, Y, Z, rstride=1, cstride=1, cmap=cm.jet)

plt.savefig("threed.pdf")

